Learning to Execute

Recurrent Neural Networks (RNNs) with Long Short-Term Memory units (LSTM) are widely used because they are expressive and are easy to train. Our interest lies in empirically evaluating the expressiveness and the learnability of LSTMs in the sequence-to-sequence regime by training them to evaluate short computer programs, a domain that has traditionally been seen as too complex for neural networks. We consider a simple class of programs that can be evaluated with a single left-to-right pass using constant memory. Our main result is that LSTMs can learn to map the character-level representations of such programs to their correct outputs. Notably, it was necessary to use curriculum learning, and while conventional curriculum learning proved ineffective, we developed a new variant of curriculum learning that improved our networks' performance in all experimental conditions. The improved curriculum had a dramatic impact on an addition problem, making it possible to train an LSTM to add two 9-digit numbers with 99% accuracy.

==> conv.py <==
s = '''
i=8827
c=(i-5347)
print(((c+8704) if 2641<8500 else 5308))
1218.
'''
ch = set()
for i in range(len(s)):
  ch.add(s[i])

m = dict()
for i, c in enumerate(ch):
  m[c] = chr(ord('a') + i)

m["\n"] = "\n"
o = ""
for i in range(len(s)):
  o += m[s[i]]

print o


==> matlab/addition.m <==
clear()

results = [[ 99.85  86.8   73.55  56.07  49.8   45.05];
 [ 99.74  99.93  88.45  79.21  87.97  72.4 ];
 [ 98.97  98.62  98.37  98.27  98.26  96.18];
 [ 99.95  99.98  99.91  99.54  99.86  99.73]] / 100;

save_addition(results, 'Accuracy prediction on the addition task.', '../imgs/addition.png');




==> matlab/copy.m <==
% inverse = 0
% double = 0
% 
% inverse = 0
% double = 1
% 
% inverse = 1
% double = 0
% 
% inverse = 1
% double = 1
clear()

baseline = ...
[[99.82 99.93 12.94 9.67 10.43 10.62 10.35 ]; ...
[ 99.97 15.58 13.22 11.78 10.03 10.35 10.03 ]; ...
[ 99.89 99.92 95.32 61.09 49.24 41.00 33.38]; ...
[ 99.96 100.00 96.37 67.86 52.14 43.24 35.80]] / 100;

naive = ...
[[99.79 98.45 92.56 82.12 49.87 32.20 15.02 ]; ...
[ 99.95 99.85 99.69 92.41 63.44 49.92 42.76 ]; ...
[ 99.90 99.84 99.28 79.67 70.83 44.77 35.27]; ...
[ 99.97 99.91 99.48 80.94 65.46 63.44 47.94]] / 100;

mix = ...
[[ 99.55 97.32 86.99 38.66 16.18 11.61 11.25 ]; ...
[  99.98 99.23 98.05 63.72 26.97 16.96 12.17 ]; ...
[  99.96 99.52 96.42 88.26 69.37 58.93 48.62]; ...
[  99.96 99.64 98.56 87.77 76.90 64.79 51.43]] / 100;

combined = ...
[[99.56 97.98 88.68 65.46 51.70 37.11 31.04 ]; ...
[ 99.98 99.75 99.76 89.98 70.50 56.12 48.09]; ...
[ 99.84 99.65 98.29 86.34 75.93 64.51 52.91]; ...
[ 99.96 99.93 99.06 77.90 74.14 63.46 59.57]] / 100;

baseline_nolimit = ...
[[99.77 99.25 14.11 12.26 11.74 10.88 10.84]; ...
 [99.97 99.77 16.04 12.49 12.16 11.94 11.32]; ...
 [99.85 99.86 99.76 91.19 78.63 72.14 69.49]; ...
 [99.97 99.99 100.00 90.60 91.07 81.82 70.66]] / 100;

naive_nolimit = ...
[[99.77 98.18 99.13 95.61 63.92 20.73 26.01]; ...
 [99.95 99.80 99.98 99.60 70.60 43.41 29.16]; ...
 [99.89 99.50 99.87 89.88 78.46 66.06 71.00]; ...
 [99.96 99.95 99.90 92.12 80.22 59.89 61.20]] / 100;

mix_nolimit = ...
[[99.46 97.05 91.84 73.73 52.09 39.35 32.58]; ...
 [99.98 99.19 99.88 92.23 63.58 49.30 43.31]; ...
 [99.97 99.07 98.80 96.98 94.08 88.98 81.69]; ...
 [99.95 99.60 99.86 97.62 95.66 91.80 89.23]] / 100; 

combined_nolimit = ...
[[99.58 97.28 96.05 94.55 69.85 51.68 36.45]; ...
 [99.98 99.77 99.99 99.49 78.98 53.54 42.34]; ...
 [99.87 99.07 99.43 97.42 93.16 88.09 78.10]; ...
 [99.97 99.84 99.80 91.34 87.32 75.52 79.04]] / 100;

save_copy(baseline_nolimit, '"Baseline" strategy', '../imgs/Baseline_copy_nolimit.png', false);
save_copy(naive_nolimit, '"Naive" strategy', '../imgs/Naive_copy_nolimit.png', false);
save_copy(mix_nolimit, '"Mix" strategy', '../imgs/Mix_copy_nolimit.png', false);
save_copy(combined_nolimit, '"Combined" strategy', '../imgs/Combined_copy_nolimit.png', false);



% save_copy(baseline, '"Baseline" strategy', '../imgs/Baseline_copy.png', false);
% save_copy(naive, '"Naive" strategy', '../imgs/Naive_copy.png', false);
% save_copy(mix, '"Mix" strategy', '../imgs/Mix_copy.png', false);
% save_copy(combined, '"Combined" strategy', '../imgs/Combined_copy.png', false);



==> matlab/my_save.m <==
function my_save(hFig, path)
    hgexport(hFig, path,  hgexport('factorystyle'), 'Format', 'png');
    img = imread(path);
    img = remove_white(img);
    imwrite(img, path);
end

==> matlab/remove_white.m <==
function img = remove_white(img)
    xpos = sum(sum(img, 3), 1) == (3 * 255) * size(img, 1);
    xpos = xpos(2:size(xpos, 2)) ~= xpos(1:size(xpos, 2) - 1);
    xpos = find(xpos);
    x0 = xpos(1) + 1;
    x1 = xpos(size(xpos, 2)) - 1;
    
    ypos = sum(sum(img, 3), 2) == (3 * 255) * size(img, 2);
    ypos = ypos(2:size(ypos, 1)) ~= ypos(1:size(ypos, 1) - 1);
    ypos = find(ypos);
    y0 = ypos(1) + 1;
    y1 = ypos(size(ypos, 1)) - 1;
    img = uint8(img(y0:y1, x0:x1, :));
end

==> matlab/save_addition.m <==
function save_addition(table, title_name, path)
    res = zeros(475, 879, 3) + 255;

    for j = 1:size(table, 1)
        Z = table(j, :);
        Z(:, size(Z, 2) + 1) = Z(:, size(Z, 2));
        Z(size(Z, 1) + 1, :) = Z(size(Z, 1), :);

        hFig = figure(1);
        set(hFig, 'Position', [600 600 1250 600])

        h = pcolor(Z); 
        shading interp;
            
        caxis([0.5 1])              
        colormap('hot');
        colormap(flipud(colormap));        
        axis off;
        saveas(hFig, 'tmp.png','png');
        img = imread('tmp.png');
        xpos = sum(sum(img, 3), 1) == (3 * 255) * size(img, 1);
        xpos = xpos(2:size(xpos, 2)) ~= xpos(1:size(xpos, 2) - 1);
        xpos = find(xpos);
        x0 = xpos(1) + 5;
        
        ypos = sum(sum(img, 3), 2) == (3 * 255) * size(img, 2);
        ypos = ypos(2:size(ypos, 1)) ~= ypos(1:size(ypos, 1) - 1);
        ypos = find(ypos);
        y0 = ypos(1) + 280;
        img = img(y0, x0:(size(img, 2) - x0), :);
        fprintf('x0 = %d\n', x0);
        res((1:100) + (j - 1) * 125, :, :) = repmat(img, [100, 1, 1]);
        res = uint8(res);
    end
    axis on;
    hFig = figure(1);
    set(hFig, 'Position', [600 600 1250 600])

    h = imagesc(res);
    shading interp;

    caxis([0.5 1])
    colormap('hot');
    colormap(flipud(colormap));        

    colorbar;
    hcb = colorbar;
    set(hcb,'YTick', 0.5:0.1:1)
    ticks = get(hcb,'YTick');
    ticks_str = {};
    for i = 1:length(ticks)
        ticks_str{i} = sprintf('%d%%', round(100 * ticks(i)));
    end    
    set(hcb,'YTickLabel', ticks_str)
    xlabel('length');
    
    for i = 1:(size(table, 1))
        for j = 1:(size(table, 2))
            text(145 * (j - 1) + 45, 125 * (i - 1) + 50, 1, [sprintf('%d%%', floor(100 * table(i, j)))], 'BackgroundColor',[1 1 1]);
        end
    end

    set(gca,'FontSize',25,'fontWeight','bold');
    set(findall(gcf,'type','text'),'FontSize',25,'fontWeight','bold');

    set(gca,'XTick', [65:145:1250])
    set(gca,'YTick',[50, 175, 300, 425])
    set(gca,'XTickLabel', {4, 5, 6, 7, 8, 9})
    set(gca,'YTickLabel', {'Baseline', 'Naive', 'Mix', 'Combined'})
    title(title_name);
    my_save(hFig, path);
end

==> matlab/save_copy.m <==
function save_copy(table, title_name, path, diff)
    res = zeros(475, 879, 3) + 255;

    for j = 1:size(table, 1)
        Z = table(j, :);
        Z(:, size(Z, 2) + 1) = Z(:, size(Z, 2));
        Z(size(Z, 1) + 1, :) = Z(size(Z, 1), :);

        hFig = figure(1);
        set(hFig, 'Position', [600 600 1250 600])

        h = pcolor(Z); 
        shading interp;
            
        if diff 
          caxis([0 0.25])
        else
          caxis([0 1])
        end
        if diff
          colormap('jet');           
        else        
          colormap('hot');
          colormap(flipud(colormap));        
        end   
        axis off;
        saveas(hFig, 'tmp.png','png');
        img = imread('tmp.png');
        xpos = sum(sum(img, 3), 1) == (3 * 255) * size(img, 1);
        xpos = xpos(2:size(xpos, 2)) ~= xpos(1:size(xpos, 2) - 1);
        xpos = find(xpos);
        x0 = xpos(1) + 5;
        
        ypos = sum(sum(img, 3), 2) == (3 * 255) * size(img, 2);
        ypos = ypos(2:size(ypos, 1)) ~= ypos(1:size(ypos, 1) - 1);
        ypos = find(ypos);
        y0 = ypos(1) + 280;
        img = img(y0, x0:(size(img, 2) - x0), :);
        fprintf('x0 = %d\n', x0);
        res((1:100) + (j - 1) * 125, :, :) = repmat(img, [100, 1, 1]);
        res = uint8(res);
    end
    axis on;
    hFig = figure(1);
    set(hFig, 'Position', [600 600 1250 600])

    h = imagesc(res);
    shading interp;

    if diff 
      caxis([-0.1 0.25])
    else
      caxis([0.1 0.9])
    end
    if diff
      colormap('jet');           
    else        
      colormap('hot');
      colormap(flipud(colormap));        
    end       
    
    colorbar;
    hcb = colorbar;
    if diff
      set(hcb,'YTick', -0.1:0.05:0.25)
    else
      set(hcb,'YTick', 0:0.2:1)
    end
    ticks = get(hcb,'YTick');
    ticks_str = {};
    for i = 1:length(ticks)
        ticks_str{i} = sprintf('%d%%', round(100 * ticks(i)));
    end    
    set(hcb,'YTickLabel', ticks_str)
    xlabel('length');
    
    for i = 1:(size(table, 1))
        for j = 1:(size(table, 2))
            if (table(i, j) > 0 && diff)
                sign = '+';
            else
                sign = '';
            end
            text(130 * (j - 1) + 20, 125 * (i - 1) + 50, 1, [sprintf('%s%d%%', sign, floor(100 * table(i, j)))], 'BackgroundColor',[1 1 1]);
        end
    end

    set(gca,'FontSize',25,'fontWeight','bold');
    set(findall(gcf,'type','text'),'FontSize',25,'fontWeight','bold');

    set(gca,'XTick', [45:130:1250])
    set(gca,'YTick',[50, 175, 300, 425])
    set(gca,'XTickLabel', {5:10:74})
    set(gca,'YTickLabel', {'No modification', 'Double', 'Inverted', 'Doubled, and inverted'})
    title(title_name);
    my_save(hFig, path);
end

==> matlab/save_results.m <==
function save_results(table, title_name, path, diff)
    Z = table;
    Z = Z(5:10, 2:5);

    Z(:, 5) = Z(:, 4);
    Z(7, :) = Z(6, :);

    hFig = figure(1);
    set(hFig, 'Position', [600 600 650 600])

    h = pcolor(Z); 
    shading interp;
    if diff 
      caxis([-0.02 0.10])
    else
      caxis([0.3 0.8])
    end
    if diff
      colormap('jet');           
    else        
      colormap('hot');
      colormap(flipud(colormap));        
    end   
    colorbar;
    hcb = colorbar;
    if diff
      set(hcb,'YTick', -0.02:0.02:0.1)
    else
      set(hcb,'YTick', 0.4:0.1:1)
    end
    ticks = get(hcb,'YTick');
    ticks_str = {};
    for i = 1:length(ticks)
        ticks_str{i} = sprintf('%d%%', round(100 * ticks(i)));
    end
    set(hcb,'YTickLabel', ticks_str)
    xlabel('nesting');
    ylabel('length');

    for i = 1:(size(Z, 1) - 1)
        for j = 1:(size(Z, 2) - 1)
            if (Z(i, j) > 0 && diff)
                sign = '+';
            else
                sign = '';
            end
            text(j + 0.26, i + 0.5, 1, [sprintf('%s%d%%', sign, floor(100 * Z(i, j)))], 'BackgroundColor',[1 1 1]);
        end
    end

    set(gca,'FontSize',25,'fontWeight','bold');
    set(findall(gcf,'type','text'),'FontSize',25,'fontWeight','bold');

    set(gca,'XTick',[1.5, 2.5, 3.5, 4.5])
    set(gca,'YTick',[1.5, 2.5, 3.5, 4.5, 5.5, 6.5, 7.5, 8.5, 9.5])
    set(gca,'XTickLabel', {'1', '2', '3', '4'})
    set(gca,'YTickLabel', {'4', '5', '6', '7', '8', '9'})
    title(title_name);
    my_save(hFig, path);
end

==> matlab/vis_algebra.m <==
clear();
baseline = ...
[[  0.     0.     0.     0.     0.  ]
 [  0.     0.     0.     0.     0.  ]
 [  0.     0.     0.     0.     0.  ]
 [  0.     0.     0.     0.     0.  ]
 [  0.    78.17  59.25  47.79  42.17]
 [  0.    70.52  50.88  42.04  38.74]
 [  0.    67.41  45.76  38.14  33.26]
 [  0.    57.74  43.09  35.75  31.16]
 [  0.    52.56  38.54  32.18  30.37]
 [  0.    50.29  37.23  30.88  27.99]] / 100;
naive = ...
[[  0.     0.     0.     0.     0.  ]
 [  0.     0.     0.     0.     0.  ]
 [  0.     0.     0.     0.     0.  ]
 [  0.     0.     0.     0.     0.  ]
 [  0.    76.93  60.2   53.8   49.09]
 [  0.    70.42  54.66  47.94  46.42]
 [  0.    67.29  52.3   44.06  40.82]
 [  0.    61.42  48.38  42.31  38.77]
 [  0.    59.76  45.33  37.84  38.22]
 [  0.    57.28  43.06  38.42  35.5 ]] / 100;
mix = ...
[[  0.     0.     0.     0.     0.  ]
 [  0.     0.     0.     0.     0.  ]
 [  0.     0.     0.     0.     0.  ]
 [  0.     0.     0.     0.     0.  ]
 [  0.    79.5   60.11  53.91  49.79]
 [  0.    69.03  55.68  48.45  45.99]
 [  0.    66.69  50.49  43.54  41.22]
 [  0.    60.95  47.35  41.48  38.18]
 [  0.    60.8   43.97  36.81  35.82]
 [  0.    57.5   41.38  36.06  33.4 ]] / 100;
combined = ...
[[  0.     0.     0.     0.     0.  ]
 [  0.     0.     0.     0.     0.  ]
 [  0.     0.     0.     0.     0.  ]
 [  0.     0.     0.     0.     0.  ]
 [  0.    84.1   63.16  55.46  50.93]
 [  0.    77.67  57.85  50.68  47.68]
 [  0.    72.96  54.03  45.52  42.16]
 [  0.    68.43  50.06  43.31  41.74]
 [  0.    64.25  46.49  40.13  38.45]
 [  0.    60.15  45.66  39.1   36.42]] / 100;


save_results(combined - baseline, '"Combined" strategy relative to the "Baseline"', '../imgs/Combined.png', true);
save_results(naive - baseline, '"Naive" strategy relative to the "Baseline"', '../imgs/Naive.png', true);
save_results(mix - baseline, '"Mix" strategy relative to the "Baseline"','../imgs/Mix.png', true);

save_results(combined, '"Combined" strategy', '../imgs/Combined_noreduction.png', false);
save_results(baseline, '"Baseline" strategy', '../imgs/Baseline_noreduction.png', false);



